Efficient Beam Alignment in Millimeter Wave Systems Using Contextual Bandits

In this paper, we investigate the problem of beam alignment in millimeter wave (mmWave) systems, and design an optimal algorithm to reduce the overhead. Specifically, due to directional communications, the transmitter and receiver beams need to be aligned, which incurs high delay overhead since without a priori knowledge of the transmitter/receiver location, the search space spans the entire angular domain. This is further exacerbated under dynamic conditions (e.g., moving vehicles) where the access to the base station (access point) is highly dynamic with intermittent on-off periods, requiring more frequent beam alignment and signal training. To mitigate this issue, we consider an online stochastic optimization formulation where the goal is to maximize the directivity gain (i.e., received energy) of the beam alignment policy within a time period. We exploit the inherent correlation and unimodality properties of the model, and demonstrate that contextual information improves the performance. To this end, we propose an equivalent structured Multi-Armed Bandit model to optimally exploit the exploration-exploitation tradeoff. In contrast to the classical MAB models, the contextual information makes the lower bound on regret (i.e., performance loss compared with an oracle policy) independent of the number of beams. This is a crucial property since the number of all combinations of beam patterns can be large in transceiver antenna arrays, especially in massive MIMO systems. We further provide an asymptotically optimal beam alignment algorithm, and investigate its performance via simulations.

==> HornMeasurements.m <==
clear
clc

angle1 = (-40:2:40); 
angle2 = (-60:2:58); 
angle3 = (-38:2:40);
gain1 = [
-71.4
-69.63
-65.75
-64.45
-62.39
-60.81
-59.85
-59.18
-58.97
-59.9
-60.1
-60.37
-59.46
-56.74
-51.9
-49.65
-48.06
-47.39
-46.84
-46.6
-45.67
-47.11
-48.18
-51.31
-54.31
-57.91
-59.47
-59.02
-58.58
-59.47
-61.33
-63.12
-66.08
-68.93
-69.58
-69.21
-68.81
-68.56
-68.48
-68.87
-68.82];
gain2 = [-72.22
-72.8
-71.94
-73.16
-74.33
-73.55
-74.18
-75.06
-74.73
-74.54
-72.17
-68.79
-68.8
-68.36
-65.52
-65.02
-64.88
-65.31
-65.86
-65.68
-66.02
-64.84
-63.18
-59.5
-57.63
-55.93
-54.64
-53.88
-52.96
-52.5
-52.52
-52.85
-53.22
-54.52
-54.36
-56.78
-58.43
-62.42
-65.37
-65.97
-66.02
-65.29
-64.86
-65.04
-64.91
-66.26
-66.86
-68.6
-71.9
-72.89
-74.24
-75.29
-76.2
-75.45
-73.43
-72.83
-72.84
-72.74
-72.5
-73.19];
gain3 = [-76.56
-75.24
-73.39
-72.28
-70.75
-70.92
-70.59
-71.62
-71.24
-71.82
-70.19
-68.94
-66.94
-64.63
-62.51
-61.47
-60.55
-59.59
-58.91
-58
-58.08
-58.82
-60.24
-61
-62.05
-63.67
-65.73
-69.87
-73.56
-73.75
-74.38
-72.58
-70.68
-70.88
-71.33
-73.17
-73.42
-75.08
-77.08
-79.83];

figure; 
%subplot(3,1,1); 
plot(angle1,gain1); 
grid on;
title('Power Distribution of Horn Antenna at .5 Meters'); 
ylabel('Gain (dB)');
xlabel('Angle of Transmission (degrees)'); 
xlim([-65,65]);
hold on;

figure;
% subplot(3,2,1); 
plot(angle2,gain2); 
grid on;
title('Power Distribution of Horn Antenna at 1.002 Meters'); 
ylabel('Gain (dB)');
xlabel('Angle of Transmission (degrees)'); 
xlim([-65,65]);

figure;
%subplot(3,3,1); 
plot(angle3,gain3); 
grid on;
title('Power Distribution of Horn Antenna at 2.004 Meters'); 
ylabel('Gain (dB)');
xlabel('Angle of Transmission (degrees)'); 
xlim([-65,65]);

==> Simulations/KL.m <==
function value = KL (p, q)
value = p*log(p/q) + (1-p)*log((1-p)/(1-q)); 
end

==> Simulations/MarkovianReward/AllHistorySelector.m <==
% n: number of arms
% m: number of arms to be selected
% T: time horizon 
% Model: Markovian reward distributions

function [p01_estimated, p11_estimated, cum_regret, selected_arm] = AllHistorySelector (n, T, W)

% 5 arms model
count = 0;
transition_matrix = [0.027 0.91;0.1250, 0.7500;0.3430, 0.5100;0.0010, 0.9900;0.0001, 0.9975];  % each row: [p01 p10]

stationary_dist_state1 = zeros(1,n);   %stationary dist: p01/(p01+p10)

for i=1:n
   stationary_dist_state1(i) = transition_matrix(i,1)/(transition_matrix(i,1)+transition_matrix(i,2));
end

reward = zeros(5,T);

% Initialzie the reward matrix [reward] for time slot 1, based on stationary distribution
for i=1:5
     if rand <= stationary_dist_state1(i)
            reward (i,1) = 1;
     else
            reward (i,1) = 0;
     end         
end  

% populate reward matrix for 5 arms based on markovian transitions
for t=2:T
    for i=1:5
       if (reward(i,t-1) == 0)
          if (rand <= transition_matrix(i,1)) 
              reward(i, t) = 1;
          else
              reward(i,t) = 0;
          end
       else 
          if (rand <= transition_matrix(i,2)) 
              reward(i, t) = 0;
          else
              reward(i,t) = 1;
          end 
       end 
    end
end
    
p01_estimated = zeros(5,T);
p11_estimated = zeros(5,T);
% Basic Thompson Sampling without considering temporal correlation
S = zeros (1,n);     % success vector
F = zeros (1,n);     % failure vector
SS = zeros(1,n);
FF = zeros(1,n);
theta = zeros (1,n);
alpha = 1;
beta = 1;
lambda = 1;
xi =1;

for i=1:n
     beta_sample = betarnd(S(i)+alpha, F(i)+beta);
     p01_estimated (i,1) = beta_sample;
     beta_sample_2=betarnd(SS(i) + lambda, FF(i)+xi);   
     p11_estimated (i,1) = beta_sample_2;
    theta(i) = beta_sample/(beta_sample + 1 - beta_sample_2);
end

[~, argmax] = max(theta);    % first time slot winner

if (reward (argmax,1) == 1)
     count = count+1;
end

t=2;
sample_size =0;
selected_arm=zeros(T,1);
regret=zeros(1,T);
%cum_regret=zeros(1,T);

number_arm_selection=ones(1,n);

 while t+W<T
    number_arm_selection(argmax) = number_arm_selection(argmax)+1;
    while sample_size<W 
       % fprintf('Selected arm %4.2f \n', argmax);
        selected_arm=[selected_arm; argmax];
        if (reward (argmax,t-1) == 0 && reward (argmax,t) == 1)
            S(argmax) = S(argmax) + 1;
        elseif (reward (argmax,t-1) == 0 && reward (argmax,t) == 0)
            F(argmax) = F(argmax) + 1;
        elseif (reward (argmax,t-1) == 1 && reward (argmax,t) == 1)
            SS(argmax) = SS(argmax) + 1;
        elseif (reward (argmax,t-1) == 1 && reward (argmax,t) == 0)
            FF(argmax) = FF(argmax) + 1; 
        end 
        sample_size=sample_size+1;
        if(reward(argmax,t)==1)
            regret(t) =0;
        else
            regret(t)=1;
        end
        
        t=t+1;
    end
    sample_size=0;
    
    for i=1:n
        beta_sample = betarnd(S(i)+alpha, F(i)+beta);   
        p01_estimated (i,t) = beta_sample;
        beta_sample_2 = betarnd(SS(i) + lambda, FF(i)+xi);
        p11_estimated (i,t) = beta_sample_2;
        theta(i) = beta_sample/(beta_sample + 1 - beta_sample_2);
    end
    
    [~, argmax] = max(theta + sqrt(2*log(t)./number_arm_selection));
    % [~, argmax] = max(theta);
end

cum_regret=sum(regret);
plot(p01_estimated(1,:))
end

==> Simulations/MarkovianReward/BetaDistTest.m <==
x=0:.01:1;
y1=betapdf(x,1,1);
y2=betapdf(x,.5,.5);
y3=betapdf(x,1,3);
y4=betapdf(x,1,5);
y5=betapdf(x,3,1);
y6=betapdf(x,5,1);

plot(x,y1,x,y2, x,y3, x, y4, x, y5, x, y6)



==> Simulations/MarkovianReward/GreedySelector.m <==
% n: number of arms
% m: number of arms to be selected
% T: time horizon 
% Model: Markovian reward distributions

function [cum_regret,reward,stationary_dist_state1] = GreedySelector (n, T)

% 5 arms model
count = 0;
transition_matrix = [0.027 0.91;0.1250, 0.7500;0.3430, 0.5100;0.0010, 0.9900;0.0001, 0.9975];

stationary_dist_state1 = zeros(1,n);   %stationary dist: p01/(p01+p10)

for i=1:n
   stationary_dist_state1(i) = transition_matrix(i,1)/(transition_matrix(i,1)+transition_matrix(i,2));
end

reward = zeros(5,T);

% Initialzie the reward matrix [reward] for time slot 1, based on stationary distribution
for i=1:5
     if rand <= stationary_dist_state1(i)
            reward (i,1) = 1;
     else
            reward (i,1) = 0;
     end         
end  

% populate reward matrix for 5 arms based on markovian transitions
for t=2:T
    for i=1:5
       if (reward(i,t-1) == 0)
          if (rand <= transition_matrix(i,1)) 
              reward(i, t) = 1;
          else
              reward(i,t) = 0;
          end
       else 
          if (rand <= transition_matrix(i,2)) 
              reward(i, t) = 0;
          else
              reward(i,t) = 1;
          end 
       end 
    end
end
    
regret=zeros(1,T);
argmax = randi([1,n], 1,1);    % first time slot winner

if (reward (argmax,1) ~= 1)
     regret(1) = regret(1)+1;
end

t=2;
sample_size =0;
selected_arm=[];

%cum_regret=zeros(1,T);

number_arm_selection=zeros(1,n);
while t<T
    number_arm_selection(argmax) = number_arm_selection(argmax)+1;
    %fprintf('Selected arm %4.2f \n', argmax);
    %fprintf('Rewrad of selected arm %4.2f \n', reward (argmax,t));
    if (reward (argmax,t) ~=1)
        selected_arm=[selected_arm; argmax];
        regret(t) =1;
    else
        argmax = randi([1,n], 1,1);
    end
     t=t+1;
end
cum_regret=sum(regret);

end

==> Simulations/MarkovianReward/LearningError.m <==
% n: number of arms
% m: number of arms to be selected
% T: time horizon 
% Model: Markovian reward distributions

function [p01_estimated, p11_estimated, selected_arm, number_arm_selection] = LearningError (n, T, W,transition_matrix)

% 5 arms model
count = 0;
% transition_matrix = [0.0270, 0.0900;
%                      0.1250, 0.2500;
%                      0.3430, 0.4900;
%                      0.0010, 0.0100;
%                      0.0001, 0.0025];  % each row: [p01 p10]

stationary_dist_state1 = zeros(1,n);   %stationary dist: p01/(p01+p10)

for i=1:n
   stationary_dist_state1(i) = transition_matrix(i,1)/(transition_matrix(i,1)+transition_matrix(i,2));
end

reward = zeros(5,T);

% Initialzie the reward matrix [reward] for time slot 1, based on stationary distribution
for i=1:5
     if rand <= stationary_dist_state1(i)
            reward (i,1) = 1;
     else
            reward (i,1) = 0;
     end         
end  

% populate reward matrix for 5 arms based on markovian transitions
for t=2:T
    for i=1:5
       if (reward(i,t-1) == 0)
          if (rand <= transition_matrix(i,1)) 
              reward(i, t) = 1;
          else
              reward(i,t) = 0;
          end
       else 
          if (rand <= transition_matrix(i,2)) 
              reward(i, t) = 0;
          else
              reward(i,t) = 1;
          end 
       end 
    end
end
    
p01_estimated = zeros(5,T);
p11_estimated = zeros(5,T);
% Basic Thompson Sampling without considering temporal correlation
S = zeros (1,n);     % success vector
F = zeros (1,n);     % failure vector
SS = zeros(1,n);
FF = zeros(1,n);
theta = zeros (1,n);
alpha = 1;
beta = 1;
lambda = 1;
xi =1;

for i=1:n
     beta_sample = betarnd(S(i)+alpha, F(i)+beta);
     p01_estimated (i,1) = beta_sample;
     
     beta_sample_2=betarnd(SS(i)+lambda, FF(i)+xi);
     p11_estimated(i,1) = beta_sample_2;
     
    theta(i) = beta_sample/(beta_sample + 1 - beta_sample_2);
end

[~, argmax] = max(theta);    % first time slot winner

if (reward (argmax,1) == 1)
     count = count+1;
end

t=2;
sample_size =0;
selected_arm=[];
regret=zeros(1,T);
%cum_regret=zeros(1,T);

number_arm_selection=zeros(1,n);

while t+W<T
    number_arm_selection(argmax) = number_arm_selection(argmax)+1;
    while sample_size<W 
       % fprintf('Selected arm %4.2f \n', argmax);
        selected_arm=[selected_arm; argmax];
        if (reward (argmax,t-1) == 0 && reward (argmax,t) == 1)
            S(argmax) = S(argmax) + 1;
        elseif (reward (argmax,t-1) == 0 && reward (argmax,t) == 0)
            F(argmax) = F(argmax) + 1;
        elseif (reward (argmax,t-1) == 1 && reward (argmax,t) == 1)
            SS(argmax) = SS(argmax) + 1;
        elseif (reward (argmax,t-1) == 1 && reward (argmax,t) == 0)
            FF(argmax) = FF(argmax) + 1; 
        end 
        sample_size=sample_size+1;
        if(reward(argmax,t)==1)
            regret(t) =0;
        else
            regret(t)=1;
        end
%         for i=1:n
%           p01_estimated(i,t) = p01_estimated(i,t-1);
%           p11_estimated(i,t) = p11_estimated(i,t-1);
%         end
        
         t=t+1;
    end
    sample_size=0;
    
    for i=1:n
        beta_sample = betarnd(S(i)+alpha, F(i)+beta); 
        p01_estimated(i,t) = beta_sample;
        
        beta_sample_2 = betarnd(SS(i)+lambda, FF(i)+xi);
        p11_estimated(i,t) = beta_sample_2;
        theta(i) = beta_sample/(beta_sample + 1 - beta_sample_2);
    end

    [~, argmax] = max(theta + sqrt(200*log(t)./number_arm_selection));
   %[~, argmax] = max(theta);
end

cum_regret=sum(regret);

end

==> Simulations/MarkovianReward/OneStepHistorySelector.m <==
% n: number of arms
% m: number of arms to be selected
% T: time horizon 
% Model: Markovian reward distributions

function cum_regret = OneStepHistorySelector (n, T, W, transition_matrix)

% 5 arms model
count = 0;
%transition_matrix = [0.027 0.91;0.027 0.91;0.027 0.91;0.027 0.91;0.027 0.91];  % each row: [p01 p10]

stationary_dist_state1 = zeros(1,n);   %stationary dist: p01/(p01+p10)

for i=1:n
   stationary_dist_state1(i) = transition_matrix(i,1)/(transition_matrix(i,1)+transition_matrix(i,2));
end

reward = zeros(5,T);

% Initialzie the reward matrix [reward] for time slot 1, based on stationary distribution
for i=1:5
     if rand <= stationary_dist_state1(i)
            reward (i,1) = 1;
     else
            reward (i,1) = 0;
     end         
end  

% populate reward matrix for 5 arms based on markovian transitions
for t=2:T
    for i=1:5
       if (reward(i,t-1) == 0)
          if (rand <= transition_matrix(i,1)) 
              reward(i, t) = 1;
          else
              reward(i,t) = 0;
          end
       else 
          if (rand <= transition_matrix(i,2)) 
              reward(i, t) = 0;
          else
              reward(i,t) = 1;
          end 
       end 
    end
end
    

% Basic Thompson Sampling without considering temporal correlation
S = zeros (1,n);     % success vector
F = zeros (1,n);     % failure vector
SS = zeros(1,n);
FF = zeros(1,n);
theta = zeros (1,n);
alpha = 1;
beta = 1;
lambda = 1;
xi =1;

for i=1:n
     beta_sample = betarnd(S(i)+alpha, F(i)+beta);
    theta(i) = beta_sample/(beta_sample + 1 - betarnd(SS(i) + lambda, FF(i)+xi));
end

[~, argmax] = max(theta);    % first time slot winner

if (reward (argmax,1) == 1)
     count = count+1;
end

t=2;
sample_size =0;
selected_arm=[];
regret=zeros(1,T);
%cum_regret=zeros(1,T);

number_arm_selection=zeros(1,n);

while t+W<T
    number_arm_selection(argmax) = number_arm_selection(argmax)+1;
    while sample_size<W 
       % fprintf('Selected arm %4.2f \n', argmax);
        selected_arm=[selected_arm; argmax];
        if (reward (argmax,t-1) == 0 && reward (argmax,t) == 1)
            S(argmax) = S(argmax) + 1;
        elseif (reward (argmax,t-1) == 0 && reward (argmax,t) == 0)
            F(argmax) = F(argmax) + 1;
        elseif (reward (argmax,t-1) == 1 && reward (argmax,t) == 1)
            SS(argmax) = SS(argmax) + 1;
        elseif (reward (argmax,t-1) == 1 && reward (argmax,t) == 0)
            FF(argmax) = FF(argmax) + 1; 
        end 
        sample_size=sample_size+1;
        if(reward(argmax,t)==1)
            regret(t) =0;
        else
            regret(t)=1;
        end
        
        t=t+1;
    end
    sample_size=0;
    
    for i=1:n
        beta_sample = betarnd(S(i)+alpha, F(i)+beta);
        theta(i) = beta_sample/(beta_sample + 1 - betarnd(SS(i) + lambda, FF(i)+xi));
    end
    
   % [~, argmax] = max(theta + sqrt(2*log(t)./number_arm_selection));
   [~, argmax] = max(theta);
end

cum_regret=sum(regret);

end

==> Simulations/MarkovianReward/Test.m <==
%T = 0:1000:10^4;
%T=[0 10 10^2 10^3 10^4 10^5 10^6 10^7];
T = [10 1000 2000 3000 4000 5000 6000 7000 8000 9000 10000];
%T=10000;
num_run = 100;
n = 5;
W=10;
transition_matrix = [0.027 0.91;0.1250 0.7500;0.3430, 0.5100;0.0010 0.9900;0.0001 0.9975];
transition_matrix2 = [0.5 0.5;0.5 0.5;0.5 0.5;0.5 0.5;0.5 0.5];

greedy_regret = zeros(length(T), num_run);
all_history_regret = zeros(length(T), num_run);
one_step_history_regret= zeros(length(T), num_run);
j=1;

for t=T
    for i=1:num_run
      [greedy_regret(j,i),~,~] = GreedySelector(n,t);
      [all_history_regret(j,i),~] = AllHistorySelector(n,t,W,transition_matrix);
      one_step_history_regret(j,i) = OneStepHistorySelector(n, t, W, transition_matrix2);
      fprintf('iteration %4.2f \n', i);
    end
    fprintf('Finished for %4.2f \n', t);
    j=j+1;
end

avg_greedy_regret = sum(greedy_regret,2)/num_run;
avg_all_hisotory_regret = sum(all_history_regret,2)/num_run;
avg_one_step_history_regret = sum(one_step_history_regret,2)/num_run;

h=plot( T, avg_greedy_regret, T, avg_all_hisotory_regret, T, avg_one_step_history_regret);
%h=plot( T, avg_TS_regret, '-*', T, avg_UCB_regret, '-x');
grid;
set(h,'linewidth',3);

%legend( 'Thompson Sampling', 'UCB', 'Markovian Thompson')
legend( 'Greedy approach', 'All-History Decision', 'One-Step-History Decision')
 xlabel('T', 'FontSize',20)
 ylabel('Regret', 'FontSize',20)

==> Simulations/MarkovianReward/Test_Learning_Error.m <==
%T = 0:1000:10^4;
%T=[0 10 10^2 10^3 10^4 10^5 10^6 10^7];
clear;
T = 100000;
num_run = 1;
n = 5;
W=10;
transition_matrix = [0.0270, 0.0900;
                     0.1250, 0.2500;
                     0.3430, 0.4900;
                     0.0010, 0.0100;
                     0.0001, 0.0025];  % each row: [p01 p10]

% transition_matrix = [0.003, 0.003;
%                     0.007, 0.007;
%                     0.005, 0.005;
%                     0.006, 0.006;
%                     0.004, 0.004];  % each row: [p01 p10]
c01= cell(1,num_run);
c11 = cell(1,num_run);

selected_arm=[];

for i=1:num_run
   c01{1,i}  = zeros(n,T);
   c11{1,i} = zeros(n,T);
end

 for j=1:num_run
      [c01{1,j},c11{1,j}, arms, ~] = LearningError(n, T, W, transition_matrix);
      selected_arm = [selected_arm;arms];
      fprintf('iteration %4.2f \n', j);
 end

dim01 = ndims (c01{1});     
M01 = cat(dim01+1, c01{:});
M11 = cat(dim01+1, c11{:});
p01_estimated=mean(M01, dim01+1);
p11_estimated=mean(M11, dim01+1);
p01_estimated(:,sum(abs(p01_estimated)) ==0) = [];
p11_estimated(:,sum(abs(p11_estimated)) ==0) = [];

avg_selected_arm = sum(selected_arm,2)/num_run;

% 
% 
% dim = ndims (c11{1});  
% M = cat(dim, c11{:});
% p11_estimated=mean(M, dim);
% p11_estimated(:,sum(abs(p11_estimated)) ==0) = [];
% 
 [l,k]=size(p01_estimated)
% [l1,k1]=size(p11_estimated)

 t = 1:k;
subplot(3,2,1);
 h=plot(t, transition_matrix(1,1)*ones(1,k),'r',t, p01_estimated(1,:), 'r--', t, transition_matrix(1,2)*ones(1,k),'b', t, p11_estimated(1,:), 'b--');
 set(h,'linewidth',2);
 subplot(3,2,2);
 h=plot(t, transition_matrix(2,1)*ones(1,k),'r',t, p01_estimated(2,:), 'r--', t, transition_matrix(2,2)*ones(1,k),'b', t, p11_estimated(2,:), 'b--');
set(h,'linewidth',2);
 subplot(3,2,3)
h=plot(t, transition_matrix(3,1)*ones(1,k),'r',t, p01_estimated(3,:), 'r--', t, transition_matrix(3,2)*ones(1,k),'b', t, p11_estimated(3,:), 'b--');
set(h,'linewidth',2); 
subplot(3,2,4);
h=plot(t, transition_matrix(4,1)*ones(1,k),'r',t, p01_estimated(4,:), 'r--', t, transition_matrix(4,2)*ones(1,k),'b', t, p11_estimated(4,:), 'b--');
set(h,'linewidth',2);
subplot(3,2,5);
h=plot(t, transition_matrix(5,1)*ones(1,k),'r',t, p01_estimated(5,:), 'r--', t, transition_matrix(5,2)*ones(1,k),'b', t, p11_estimated(5,:), 'b--');
set(h,'linewidth',2);
% subplot(3,2,6);
% stem(selected_arm)



==> Simulations/MarkovianReward/test_twoBeta.m <==
num_run = 100;
T=1000;

transition_matrix = [0.027 0.91;0.1250, 0.7500;0.3430, 0.5100;0.0010, 0.9900;0.0001, 0.9975];

selected_arm_1 = zeros(length(T), num_run);
selected_arm_5 = zeros(length(T), num_run);
selected_arm_10 = zeros(length(T), num_run);
selected_arm_20 = zeros(length(T), num_run);

[regret_1, selected_arm_1] = AllHistorySelector(5,1000,1, transition_matrix);
[regret_5, selected_arm_5] = AllHistorySelector(5,1000,5, transition_matrix);
[regret_10, selected_arm_10] = AllHistorySelector(5,1000,10, transition_matrix);
[regret_20, selected_arm_20] = AllHistorySelector(5,1000,20, transition_matrix);

subplot(2,2,1);
stem(selected_arm_1);
subplot(2,2,2);
stem(selected_arm_5);
subplot(2,2,3)
stem(selected_arm_10);
subplot(2,2,4);
stem(selected_arm_20);


==> Simulations/MarkovianThompsonSelector.m <==
% n: number of arms
% m: number of arms to be selected
% T: time horizon 
% Model: Markovian reward distributions

function cum_regret = MarkovianThompsonSelector (n, T)

% 5 arms model
count = 0;
mu =[0.4027 0.1437 0.0298 0.0020 0.0011];  
transition_matrix = [0.027 0.91;0.125 0.75;0.343 0.51;0.001 0.99;0.0001 0.9975];  % each row: [p01 p10]
stationary_dist_state1 = zeros(1,n);   %stationary dist: p01/(p01+p10)

for i=1:n
   stationary_dist_state1(i) = transition_matrix(i,1)/(transition_matrix(i,1)+transition_matrix(i,2));
end

reward = zeros(5,T);

% Basic Thompson Sampling without considering temporal correlation
S = zeros (1,n);     % success vector
F = zeros (1,n);     % failure vector
theta = zeros (1,n);
alpha = 1;
beta = 1;

% Initialzie the reward matrix [reward] for time slot 1, based on stationary distribution
for i=1:5
     if rand <= stationary_dist_state1(i)
            reward (i,1) = 1;
     else
            reward (i,1) = 0;
     end         
end  

regret=zeros(1,T);
%cum_regret=zeros(1,T);

% populate reward matrix for 5 arms based on markovian transitions
for t=2:T
    for i=1:5
       if (reward(i,t-1) == 0)
          if (rand <= transition_matrix(i,1)) 
              reward(i, t) = 1;
          else
              reward(i,t) = 0;
          end
       else 
          if (rand <= transition_matrix(i,2)) 
              reward(i, t) = 0;
          else
              reward(i,t) = 1;
          end 
       end 
       theta (i) = betarnd (S(i)+alpha, F(i) + beta);
    end
    [~, argmax] = max(theta);    % arm selection policy
    if (reward (argmax,t) == 1)
        S(argmax) = S(argmax) + 1;
    else
        F(argmax) = F(argmax) + 1;
    end
   if(reward(argmax)==1)
        regret(t) =0;
    else
        regret(t)=1;
    end
end
cum_regret = sum(regret);
end

==> Simulations/Test.m <==
% T = [10 1000 2000 3000 4000 5000 6000 7000 8000 9000 10000];
T=0:50:1000;
num_run = 100;

mu_4 = [.9, .65, .25, .1];   % mu(i): probability that reward of ram i is 1
mu_8 = [.99 0.98 .96 .93 0.9 .1 .06 .04]; 
mu_16 = [.99, .98, .96, 0.93, .9, .55, .45, 0.4, .35, .25, .2, .15, .1, .06, .04, .01];
mu_32 =sort(rand(1,32), 'descend');
    

BS_regret_4 = zeros(length(T), num_run);   % beam sampling regrets
UBA_regret_4 = zeros(length(T), num_run);  % unimodal beam alignment regret 

BS_regret_8 = zeros(length(T), num_run);   
UBA_regret_8 = zeros(length(T), num_run); 

BS_regret_16 = zeros(length(T), num_run);  
UBA_regret_16 = zeros(length(T), num_run); 

BS_regret_32 = zeros(length(T), num_run);  
UBA_regret_32 = zeros(length(T), num_run); 


j=1;

for t=T
    for i=1:num_run
      BS_regret_4(j,i) = beam_sampling(t, mu_4);
      UBA_regret_4(j,i) = UBA(t,  mu_4);
      
      BS_regret_8(j,i) = beam_sampling(t, mu_8);
      UBA_regret_8(j,i) = UBA(t,  mu_8);
      
      BS_regret_16(j,i) = beam_sampling(t, mu_16);
      UBA_regret_16(j,i) = UBA(t,  mu_16);
      
      BS_regret_32(j,i) = beam_sampling(t, mu_32);
      UBA_regret_32(j,i) = UBA(t,  mu_32);
      fprintf('iteration %4.2f \n', i);
    end
    fprintf('Finished for %4.2f \n', t);
    j=j+1;
end

avg_BS_regret_4 = sum(BS_regret_4,2)/num_run;
avg_UBA_regret_4 = sum(UBA_regret_4,2)/num_run;

avg_BS_regret_8 = sum(BS_regret_8,2)/num_run;
avg_UBA_regret_8 = sum(UBA_regret_8,2)/num_run;

avg_BS_regret_16 = sum(BS_regret_16,2)/num_run;
avg_UBA_regret_16 = sum(UBA_regret_16,2)/num_run;

avg_BS_regret_32 = sum(BS_regret_32,2)/num_run;
avg_UBA_regret_32 = sum(UBA_regret_32,2)/num_run;

figure;
h=plot( T, avg_BS_regret_8, T, avg_BS_regret_16, T, avg_BS_regret_32, ...
     T, avg_UBA_regret_8, T, avg_UBA_regret_16, T, avg_UBA_regret_32);
grid;
set(h,'linewidth',3);
legend( 'Beam Sampling K=8', 'Beam Sampling K=16', 'Beam Sampling K=32', 'UBA, K=8',  'UBA, K=16', 'UBA, K=32')
xlabel('T', 'FontSize',20)
ylabel('Regret', 'FontSize',20)

% figure;
% h=plot( T, 10*log(avg_BS_regret_8), T, 10*log(avg_BS_regret_16), T, 10*log(avg_BS_regret_32), ...
%      T, 10*log(avg_UBA_regret_8), T, 10*log(avg_UBA_regret_16), T, 10*log(avg_UBA_regret_32));
% grid;
% set(h,'linewidth',3);
% legend( 'Beam Sampling K=8', 'Beam Sampling K=16', 'Beam Sampling K=32', 'UBA, K=8',  'UBA, K=16', 'UBA, K=32')
% xlabel('T', 'FontSize',20)
% ylabel('Regret', 'FontSize',20)

==> Simulations/ThompsonSelector.m <==
% n: number of arms
% m: number of arms to be selected
% T: time horizon 
% Model: IID reward distributions

function cum_regret = ThompsonSelector (n, T)
S = zeros (1,n);     % success vector
F = zeros (1,n);     % failure vector
selected = zeros (1,T);     % selected arms vector

alpha = 1;
beta = 1;

theta = zeros (1,n);   % posterior distribution updated absed on observation (S or F)

%mu =[0.4027 0.1437 0.0298 0.0020 0.0011];         % mu(i): probability that reward of arm i is 1
mu = rand(1,n); 
reward = zeros (1,n);  % vector of reward. reward(i) is 1 with probability mu(i)
 
count = 0;             % number of non-optimal arm selection, and beacuse rewards are 0 and 1, "count" gives regert 
for i=1:n
   if rand <= mu(i)
       reward (i) = 1;
   else
       reward (i) = 0;
   end
end

regret=zeros(1,T);
%cum_regret=zeros(1,T);

for t=1:T
    for i=1:n
        theta (i) = betarnd (S(i)+alpha, F(i) + beta);
        if rand <= mu(i)
            reward (i) = 1;
        else
            reward (i) = 0;
        end
    end
    [~, argmax] = max(theta);    % arm selection policy
   
    optimal = find(reward==1);
    count = count + any(optimal == argmax);
    selected (t) = argmax;
    
    if (reward (argmax) == 1)
        S(argmax) = S(argmax) + 1;
    else
        F(argmax) = F(argmax) + 1;
    end
    
    if(reward(argmax)==1)
        regret(t) =0;
    else
        regret(t)=1;
    end
end

cum_regret = sum(regret);
end

==> Simulations/UBA.m <==
% K: number of arms or directions of transmissions 
% T: time horizon 
% Model: IID reward distributions

function [] = UBA(T, mu)
close all,
% mu = [.95, .9, .8, .65, .45, .25, .15, .1];   % mu(i): probability that reward of ram i is 1
% raw_reward = [10, 9, 8, 7, 6, 5, 4, 3];
raw_reward = ones(1,length(mu));
 K = length(mu);

selected_arm = zeros(1,T);
% leader_index = zeros(1,T);

collected_reward = zeros (1,K);
average_collected_reward = zeros (1,K);
number_of_plays = zeros (1,K);
number_of_being_leader=zeros(1,K);

%%% Initialization, play each arm once during the first K time slots 
for t=1:K
   if rand <= mu(t)
       collected_reward (t) = raw_reward(t); 
   else
       collected_reward (t) = 0;
   end
  number_of_plays (t) = 1;  
  [~, leader_index] = max(collected_reward);
  number_of_being_leader(leader_index) =  number_of_being_leader(leader_index)+1;
end

regret=zeros(1,T);

uba_index = zeros(1,K);
our_optimal=[];
%%% Main loop 
for t=1:T
    [~, leader_index] = max(collected_reward);
    f = log(number_of_being_leader(leader_index)) + log(log(number_of_being_leader(leader_index)));

    for i=1:K
        q = raw_reward(i);
        kl = KL(average_collected_reward(i)/raw_reward(i), q/raw_reward(i));
        while (kl> f/number_of_plays(i)) && (q>0)
            q=q-1;
        end
        uba_index(i) = q;
      if (number_of_plays(i) ~=0 )
          average_collected_reward(i) = collected_reward(i)/number_of_plays(i);
      end
      
      
    end
      reward = raw_reward.*binornd(1, mu);
      
      [~, leader_index] = max(average_collected_reward);
      
      number_of_being_leader(leader_index) =  number_of_being_leader(leader_index)+1;
      
      threshold_value = (number_of_being_leader(leader_index)-1)/3;
      if (threshold_value == round(threshold_value))
        selected_arm(t) = leader_index;    
        if rand <= mu(selected_arm(t))
            collected_reward(selected_arm(t)) = collected_reward(selected_arm(t)) + reward(selected_arm(t));
        end
        
      else
          neighbor_of_leader = [max(leader_index-1, 1), leader_index, min(leader_index+1, K)];
          [~, argmax] = max(uba_index(neighbor_of_leader));     % arm selection policy
          selected_arm(t) = argmax;
      end
      
      number_of_plays (selected_arm(t)) = number_of_plays(selected_arm(t)) + 1;
      number_of_being_leader(leader_index) =  number_of_being_leader(leader_index)+1;
           
    [optimal_value,~]=max(reward);
    regret(t) = optimal_value-reward(selected_arm(t));
    selected_arm_temp = selected_arm;
    selected_arm_temp(selected_arm==0)=[];
    our_optimal = [our_optimal mode(selected_arm_temp)]
end
 stem(our_optimal);
cum_regret = sum(regret);
end

==> Simulations/UBA_thresholded.m <==
% K: number of arms or directions of transmissions 
% T: time horizon 
% Model: IID reward distributions
% Use of UBA and threshold value to stop for searching best beam

function [final_arm, number_of_rounds, selected_arm] = UBA_thresholded(T, mu)
close all,
%  mu = [.8, .5, .35, .3, .25, .2, .15, .1];   % mu(i): probability that reward of ram i is 1
%  raw_reward = [9, 9, 8, 7, 6, 5, 4, 3];
% mu = [.99, .7, .6, 0.5, .45, .44, .43, 0.4, .35, .25, .2, .15, .1, .06, .04, .01]; 
raw_reward = ones(1,length(mu));
K = length(mu);
detection_threshold = 4;

selected_arm = zeros(1,T);
% leader_index = zeros(1,T);

collected_reward = zeros (1,K);
average_collected_reward = zeros (1,K);
number_of_plays = zeros (1,K);
number_of_being_leader=zeros(1,K);

%%% Initialization, play each arm once during the first K time slots 
temp= randperm(K);
leader_index = temp(1);
number_of_being_leader(leader_index) =  number_of_being_leader(leader_index)+1;

regret=zeros(1,T);

uba_index = zeros(1,K);
our_optimal=[];
%%% Main loop 
for t=1:T
    
    f = log(number_of_being_leader(leader_index)) + log(log(number_of_being_leader(leader_index)));

    for i=1:K
        q = raw_reward(i);
        kl = KL(average_collected_reward(i)/raw_reward(i), q/raw_reward(i));
        while (kl> f/number_of_plays(i)) && (q>0)
            q=q-1;
        end
        uba_index(i) = q;
      if (number_of_plays(i) ~=0 )
          average_collected_reward(i) = collected_reward(i)/number_of_plays(i);
      end
     
    end
      reward = raw_reward.*binornd(1, mu);
      
      if (average_collected_reward == 0)
          temp= randperm(K);
          leader_index = temp(1);
      else
        leader_index_array = find(average_collected_reward == max(average_collected_reward(:))); % should pick randomly, if there are more than one. 
        leader_index_temp = randperm(length(leader_index_array));
        leader_index = leader_index_array(leader_index_temp(1));
      end
      number_of_being_leader(leader_index) =  number_of_being_leader(leader_index)+1;
      threshold_value = (number_of_being_leader(leader_index)-1)/3;
      if (threshold_value == round(threshold_value))
        selected_arm(t) = leader_index;  
      else
          neighbor_of_leader = [max(leader_index-1, 1), leader_index, min(leader_index+1, K)];
          [~, argmax] = max(uba_index(neighbor_of_leader));     % arm selection policy
          selected_arm(t) = argmax;
      end
      
      if rand <= mu(selected_arm(t))
            collected_reward(selected_arm(t)) = collected_reward(selected_arm(t)) + reward(selected_arm(t));
      end
      
      collected_reward_temp = collected_reward;
      collected_reward_temp(collected_reward_temp==0)=[];
      average_reward_so_far = mean(collected_reward);
      r = reward(selected_arm(t));
      a = average_reward_so_far;
      
      ratio = reward(selected_arm(t))/(average_reward_so_far);
      
      if(ratio > detection_threshold && average_reward_so_far~=0)
          final_arm = selected_arm(t);
          number_of_rounds = t;
          break;
      end
      
      selected_arm(t);
      number_of_plays (selected_arm(t)) = number_of_plays(selected_arm(t)) + 1;
%       number_of_being_leader(leader_index) =  number_of_being_leader(leader_index)+1;
           
    [optimal_value,~]=max(reward);
    regret(t) = optimal_value-reward(selected_arm(t));
%     selected_arm_temp = selected_arm;
%     selected_arm_temp(selected_arm==0)=[];
%     our_optimal = [our_optimal mode(selected_arm_temp)];
end
collected_reward;
cum_regret = sum(regret);
selected_arm;
% hist(selected_arm)
end

==> Simulations/UCB.m <==
% n: number of arms
% m: number of arms to be selected
% T: time horizon 
% Model: IID reward distributions

function cum_regret = UCB (n, T)
selected = zeros(1,T);
average_collected_reward = zeros (1,n);
average_plays = zeros (1,n);

%mu =[0.4027 0.1437 0.0298 0.0020 0.0011];         % mu(i): probability that reward of ram i is 1
mu = [.99, .98, .96, .93, 0.9, .1, .06, .04];
%mu = rand(1,n); 
reward = zeros (1,n);  % vector of reward. reward(i) is 1 with probability mu(i)
count = 0;             % number of optimal arm selection, and beacuse rewards are 0 and 1, "count" gives regert 

%%% Initialization
for i=1:n
   if rand <= mu(i)
       average_collected_reward (i) = 1; 
   else
       average_collected_reward (i) = 0;
   end
  average_plays (i) = 1;   
end

regret=zeros(1,T);
%cum_regret=zeros(1,T);
%%% Main loop 
for t=1:T
    ucb = zeros(1,n);
    for i=1:n
      ucb(i) = average_collected_reward(i) + sqrt(2*log(t)/average_plays(i));
      if rand <= mu(i)
            reward (i) = 1;
      else
            reward (i) = 0;
      end
    end
    [~, argmax] = max(ucb);     % arm selection policy
    
    average_collected_reward(argmax) = average_collected_reward(argmax) + reward(argmax);
    average_plays (argmax) = average_plays(argmax) + 1;
    
    optimal = find(reward==1);
    count = count + any(optimal == argmax);
    selected (t) = argmax;
    if(reward(argmax)==1)
        regret(t) =0;
    else
        regret(t)=1;
    end
end
cum_regret = sum(regret);
end

==> Simulations/beam_sampling.m <==
% K: number of arms
% T: time horizon 
% Model: IID reward distributions

function cummulative_regret = beam_sampling (T, mu)
% mu = [.95, .9, .8, .65, .45, .25, .15, .1];   % mu(i): probability that reward of ram i is 1
% raw_reward = [10, 9, 8, 7, 6, 5, 4, 3];

K = length(mu);
raw_reward = ones(1,length(mu));
selected = zeros(1,T);
average_collected_reward = zeros (1,K);
average_plays = zeros (1,K);
        

reward = zeros (1,T);  % vector of reward. reward(i) is 1 with probability mu(i)
count = 0;             % number of optimal arm selection, and beacuse rewards are 0 and 1, "count" gives regert 

regret=zeros(1,T);

%%% Main loop 
for t=1:T
     reward = raw_reward.*binornd(1, mu);
    arm_index = max(mod(t,K), 1);
    
    if (rand < mu(arm_index))
        collected_reward = reward(arm_index);
    else
        collected_reward = 0; 
    end
    
     [optimal_value,~]=max(reward);
    regret(t) = optimal_value-collected_reward;
  
end
cummulative_regret = sum(regret);
end

==> Simulations/test_2.m <==
% T = [10 1000 2000 3000 4000 5000 6000 7000 8000 9000 10000];
T=0:50:1000;
num_run = 100;

mu_steep = [.99 0.98 .96 .93 0.9 .1 .06 .04];  
mu_gradual = [.95, .9, .8, .65, .45, .25, .15, .1];
mu_lossy = [.9, .8, .7, .55, .45, .35, .2, .1];

    

BS_regret_steep = zeros(length(T), num_run);   % beam sampling regrets
UBA_regret_steep = zeros(length(T), num_run);  % unimodal beam alignment regret 

BS_regret_gradual = zeros(length(T), num_run);   
UBA_regret_gradual = zeros(length(T), num_run); 

BS_regret_lossy = zeros(length(T), num_run);  
UBA_regret_lossy = zeros(length(T), num_run); 


j=1;

for t=T
    for i=1:num_run
      BS_regret_steep(j,i) = beam_sampling(t, mu_steep);
      UBA_regret_steep(j,i) = UBA(t,  mu_steep);
      
      BS_regret_gradual(j,i) = beam_sampling(t, mu_gradual);
      UBA_regret_gradual(j,i) = UBA(t,  mu_gradual);
      
      BS_regret_lossy(j,i) = beam_sampling(t, mu_lossy);
      UBA_regret_lossy(j,i) = UBA(t,  mu_lossy);

      fprintf('iteration %4.2f \n', i);
    end
    fprintf('Finished for %4.2f \n', t);
    j=j+1;
end

avg_BS_regret_steep = sum(BS_regret_steep,2)/num_run;
avg_UBA_regret_steep = sum(UBA_regret_steep,2)/num_run;

avg_BS_regret_gradual = sum(BS_regret_gradual,2)/num_run;
avg_UBA_regret_gradual = sum(UBA_regret_gradual,2)/num_run;

avg_BS_regret_lossy = sum(BS_regret_lossy,2)/num_run;
avg_UBA_regret_lossy = sum(UBA_regret_lossy,2)/num_run;


h=plot( T, 10*log(avg_BS_regret_steep), T, 10*log(avg_BS_regret_gradual), T, 10*log(avg_BS_regret_lossy), ...
    T, 10*log(avg_UBA_regret_steep),  T, 10*log(avg_UBA_regret_gradual), T, 10*log(avg_UBA_regret_lossy));
grid;
set(h,'linewidth',3);
legend( 'Beam Sampling, Steep', 'Beam Sampling, Gradual', 'Beam Sampling, Lossy',...
    'UBA, Steep', 'UBA, Gradual',  'UBA, Lossy')
xlabel('T', 'FontSize',20)
ylabel('Regret', 'FontSize',20)

==> Simulations/test_3.m <==
% T = [10 1000 2000 3000 4000 5000 6000 7000 8000 9000 10000];
T=128;
num_run = 1000;

mu_8 = [.9, .5, .35, .3, .25, .2, .15, .1];
mu_16 = [.8, .6, .55, 0.5, .45, .44, .43, 0.4, .35, .25, .2, .15, .1, .06, .04, .01]; 

a = 0;
b = .2;
r = (b-a).*rand(1,125) + a;

 mu_128 = [0.9, .7, .6, sort(r, 'ascend')];

% mu_128 = [.98, .7, .6, zeros(1,125)];
    

final_arm_8 = zeros(length(num_run), 1);   
number_of_rounds_8 = zeros(length(num_run), 1); 

final_arm_16 = zeros(length(num_run), 1);    
number_of_rounds_16 = zeros(length(num_run), 1);   

final_arm_128 = zeros(length(num_run), 1);    
number_of_rounds_128 = zeros(length(num_run), 1);  


j=1;

for i=1:num_run
  [final_arm_8(i), number_of_rounds_8(i), ~] =  UBA_thresholded(T,mu_8);
  [final_arm_16(i), number_of_rounds_16(i), ~] =  UBA_thresholded(T,mu_16);
   [final_arm_128(i), number_of_rounds_128(i), ~] =  UBA_thresholded(T,mu_128);
  fprintf('iteration %4.2f \n', i);
end
 
% figure;
% cdfplot(final_arm_8);
% 
% figure;
% [uxy, jnk, idx] = unique([final_arm_8.',number_of_rounds_8.'],'rows');
% szscale = histc(idx,unique(idx));
% %Plot Scale of 25 and stars
% scatter(uxy(:,1),uxy(:,2),'p','sizedata',szscale*25)
% 
% figure;
% cdfplot(final_arm_16);
% 
% figure;
% [uxy, jnk, idx] = unique([final_arm_16.',number_of_rounds_16.'],'rows');
% szscale = histc(idx,unique(idx));
% %Plot Scale of 25 and stars
% scatter(uxy(:,1),uxy(:,2),'p','sizedata',szscale*25)

figure;
cdfplot(final_arm_128);

figure;
[uxy, jnk, idx] = unique([final_arm_128.',number_of_rounds_128.'],'rows');
szscale = histc(idx,unique(idx));
%Plot Scale of 25 and stars
scatter(uxy(:,1),uxy(:,2),'p','sizedata',szscale*25)

figure;
cdfplot(number_of_rounds_128(find(final_arm_128==1)))



==> Simulations/test_learning_part.m <==
num_run = 100;
T=10000;

transition_matrix = [0.027 0.91;0.1250, 0.7500;0.3430, 0.5100;0.0010, 0.9900;0.0001, 0.9975];


[p01_estimated, p11_estimated, cum_regret, selected_arm] = AllHistorySelector(5, 10000, 10);

subplot(3,2,1);
plot(1:T, p01_estimated(1,:), 'r');
subplot(2,2,2);
plot(1:T, p01_estimated(2,:), 'r');
subplot(3,2,3)
plot(1:T, p01_estimated(3,:), 'r');
subplot(3,2,4);
plot(1:T, p01_estimated(4,:), 'r');
subplot(3,2,5);
plot(1:T, p01_estimated(5,:), 'r');


==> pattern.m <==
A = linspace(0,2*pi,16);
B = A.^2;
mat = repmat((0:1/15:1).',1,3);
polar(A,B);hold on  % If you want a connecting line.
for ii = 16:-1:1
    L(ii) = polar(A(ii),B(ii),'o');
    hold on
    set(L(ii),'markerfacecolor',mat(ii,:),...
        'markeredgecolor',mat(ii,:))
end
